Who Can Find My Devices? Security and Privacy of Apple's Crowd-Sourced Bluetooth Location Tracking System

Overnight, Apple has turned its hundreds-of-million-device ecosystem into the world's largest crowd-sourced location tracking network called offline finding (OF). OF leverages online finder devices to detect the presence of missing offline devices using Bluetooth and report an approximate location back to the owner via the Internet. While OF is not the first system of its kind, it is the first to commit to strong privacy goals. In particular, OF aims to ensure finder anonymity, untrackability of owner devices, and confidentiality of location reports. This paper presents the first comprehensive security and privacy analysis of OF. To this end, we recover the specifications of the closed-source OF protocols by means of reverse engineering. We experimentally show that unauthorized access to the location reports allows for accurate device tracking and retrieving a user's top locations with an error in the order of 10 meters in urban areas. While we find that OF's design achieves its privacy goals, we discover two distinct design and implementation flaws that can lead to a location correlation attack and unauthorized access to the location history of the past seven days, which could deanonymize users. Apple has partially addressed the issues following our responsible disclosure. Finally, we make our research artifacts publicly available.

==> anonymize-pdf.sh <==
#!/bin/sh

if ! command -v exiftool &> /dev/null; then
    echo "exiftool could not be found"; exit 2
fi
if ! command -v qpdf &> /dev/null; then
    echo "qpdf could not be found"; exit 2
fi

for FILE in "$@"; do
	if ! test -f "$FILE"; then
		echo "File ${FILE} does not exist"; exit 1
	fi
	echo "Stripping all meta data from ${FILE} ..."
	exiftool -all= -overwrite_original_in_place ${FILE}
	qpdf --linearize --deterministic-id --replace-input ${FILE}
done


